MARS: Middleware for Adaptive Reflective Computer Systems

Self-adaptive approaches for runtime resource management of manycore computing platforms often require a runtime model of the system that represents the software organization or the architecture of the target platform. The increasing heterogeneity in a platform's resource types and the interactions between resources pose challenges for coordinated model-based decision making in the face of dynamic workloads. Self-awareness properties address these challenges for emerging heterogeneous manycore processing (HMP) platforms through reflective resource managers. However, with HMP computing platform architectures evolving rapidly, porting the self-aware decision logic across different hardware platforms is challenging, requiring resource managers to update their models and platform-specific interfaces. We propose MARS (Middleware for Adaptive and Reflective Systems), a cross-layer and multi-platform framework that allows users to easily create resource managers by composing system models and resource management policies in a flexible and coordinated manner. MARS consists of a generic user-level sensing/actuation interface that allows for portable policy design, and a reflective system model used to coordinate multiple policies. We demonstrate MARS' interaction across multiple layers of the system stack through a dynamic voltage and frequency scaling (DVFS) policy example which can run on any Linux-based HMP computing platform.

==> figs/dvfs_example.cc <==
class Simple_DVFS_Policy : public Policy {
  const int PERIOD_MS = 50;

  Simple_DVFS_Policy() :Policy(PERIOD_MS) {}

  double try_frequency(
      frequency_domain &fd, 
    double freq_mhz) {
    tryActuate<ACT_FREQ_MHZ>(fd,freq_mhz);
    double ips = senseIf<SEN_INSTR_TOTAL>(fd) 
                / senseIf<SEN_TIME_TOTAL_S>(fd);
    double power = senseIf<SEN_POWER_W>(fd);
    return ips / power;    
  }

  void execute(){
    for(auto fd : sys_info().freq_domains)
    {
      double best_freq = fd.freq_min;
      double best_eff = 0;
      auto ranges = actuationRanges<ACT_FREQ_MHZ>(fd);
      
      for(auto freq = ranges.min; 
            freq <= ranges.max; freq += ranges.steps)
      {
        double freq_eff = try_frequency(fd,freq);
        if(freq_eff > best_eff){
          best_freq = freq;
          best_eff = freq_eff;
        }
      }
      actuate<ACT_FREQ_MHZ>(fd,best_freq);
    }
  }
};

class Simple_DVFS_Manager : public Policy_Manager {
  void setup() {
    registerPolicy(new Simple_DVFS_Policy());
  }
};

